Reasoning About Exceptional Behavior At the Level of Java Bytecode

A program's exceptional behavior can substantially complicate its control flow, and hence accurately reasoning about the program's correctness. On the other hand, formally verifying realistic programs is likely to involve exceptions -- a ubiquitous feature in modern programming languages. In this paper, we present a novel approach to verify the exceptional behavior of Java programs, which extends our previous work on ByteBack. ByteBack works on a program's bytecode, while providing means to specify the intended behavior at the source-code level; this approach sets ByteBack apart from most state-of-the-art verifiers that target source code. To explicitly model a program's exceptional behavior in a way that is amenable to formal reasoning, we introduce Vimp: a high-level bytecode representation that extends the Soot framework's Grimp with verification-oriented features, thus serving as an intermediate layer between bytecode and the Boogie intermediate verification language. Working on bytecode through this intermediate layer brings flexibility and adaptability to new language versions and variants: as our experiments demonstrate, ByteBack can verify programs involving exceptional behavior in all versions of Java, as well as in Scala and Kotlin (two other popular JVM languages).

==> code/SelfIncrement.java <==
class SelfIncrement {

	 static void zero(int[] a) {
		  int k = 0;
		  try {
				while (true)
					 a[k++] = 0;
		  } finally {
				System.out.println(k);
				return;
		  }
		  
	 }

	 static void zero_wrapper(int[] a) {
		  int k = 0;
		  try {
				//@ maintaining 0 <= k && k <= a.length
				while (true)
					 setZero(a, k++, 0);
		  } finally {
				//@ assert k <= a.length
				System.out.println(k);
				return;
		  }
		  
	 }

	 static void setZero(int[] a, int k, int v) {
		  if (0 <= k && k < a.length)
				a[k] = v;
		  else
				throw new IndexOutOfBoundsException();
	 }

	 public static void main(String[] args) {
		  int[] a = new int[0];
		  zero(a);
		  zero_wrapper(a);
	 }
}


==> code/original-running-example.java <==
import java.util.NoSuchElementException;

import byteback.annotations.Binding;
import byteback.annotations.Contract.Ensure;
import byteback.annotations.Contract.Predicate;
import byteback.annotations.Contract.Pure;
import byteback.annotations.Contract.Raise;
import byteback.annotations.Contract.Return;
import static byteback.annotations.Contract.*;
import static byteback.annotations.Operator.*;
import static byteback.annotations.Special.*;
import static byteback.annotations.Quantifier.*;

public class ReadResource {

	public static abstract class Resource implements AutoCloseable {

		public boolean isClosed;

		public boolean hasNext;

		@Return
		@Ensure("is_open")
		public Resource() {
			isClosed = false;
			hasNext = true;
		}

		@Predicate
		public boolean closes_only_this() {
			final Resource r = (Resource) Binding.reference();

			return forall(r, implies(neq(r, this), eq(old(r.isClosed), r.isClosed)));
		}

		@Return
		@Ensure("is_closed")
		@Ensure("closes_only_this")
		public void close() {
			isClosed = true;
		}

		@Pure
		@Predicate
		public boolean is_closed() {
			return isClosed;
		}

		@Pure
		@Predicate
		public boolean is_open() {
			return not(isClosed);
		}

		@Pure
		@Predicate
		public boolean has_next() {
			return hasNext;
		}

		@Pure
		@Predicate
		public boolean has_no_next() {
			return not(hasNext);
		}

		@Predicate
		public boolean reads_only_this(int returns) {
			final Resource r = (Resource) Binding.reference();

			return forall(r, implies(neq(r, this), eq(old(r.hasNext), r.hasNext)));
		}

		@Predicate
		public boolean is_open_and_has_next() {
			return not(isClosed) & hasNext;
		}

		@Raise(exception = IllegalStateException.class, when = "is_closed")
		@Raise(exception = NoSuchElementException.class, when = "has_no_next")
		@Ensure("reads_only_this")
		@Return(when = "is_open_and_has_next")
		public abstract int read();

	}

	@Pure
	@Predicate
	public static boolean a_is_null(Resource r, int[] a, int n) {
		return eq(a, null);
	}

	@Pure
	@Predicate
	public static boolean r_is_null(Resource r, int[] a, int n) {
		return eq(r, null);
	}

	@Pure
	@Predicate
	public static boolean r_is_open(Resource r, int[] a, int n) {
		return implies(neq(r, null), not(r.isClosed));
	}

	@Pure
	@Predicate
	public static boolean r_is_closed(Resource r, int[] a, int n) {
		return implies(neq(r, null), r.isClosed);
	}

	@Require("r_is_open")
	@Ensure("r_is_closed")
	@Raise(exception = NullPointerException.class, when = "a_is_null")
	@Raise(exception = NullPointerException.class, when = "r_is_null")
	public static void readInto(Resource r, int[] a, int n) {
		try (r) {
			int i = 0;
			while (true) {
				invariant(lte(0, i) & lte(i, a.length));
				a[i] = r.read();
				i++;
			}
		} catch (IndexOutOfBoundsException | NoSuchElementException e) {
			return;
		}
	}

}

